Zeeman polaritons as a platform for probing Dicke physics in condensed matter

The interaction of an ensemble of two-level atoms and a quantized electromagnetic field, described by the Dicke Hamiltonian, is an extensively studied problem in quantum optics. However, experimental efforts to explore similar physics in condensed matter typically employ bosonic matter modes (e.g., phonons, magnons, and plasmons) that are describable as simple harmonic oscillators, i.e., an infinite ladder of equally spaced energy levels. Here, we examine ultrastrong coupling between a coherent light mode and an ensemble of paramagnetic spins, a finite-multilevel system, in Gd$_3$Ga$_5$O$_{12}$. The electron paramagnetic resonance of Gd$^{3+}$ ions is tuned by a magnetic field into resonance with a Fabry--P\'erot cavity mode, resulting in the formation of spin--photon hybrid states, or Zeeman polaritons. We observe that the light--matter coupling strength, measured through the vacuum Rabi splitting, decreases with increasing temperature, which can be explained by the temperature-dependent population difference between the lower and higher-energy states, a trait of a finite-level system. This finding demonstrates that a spin--boson system is more compatible with the Dicke model and has advantages over boson--boson systems for pursuing experimental realizations of phenomena predicted for ultrastrongly coupled light--matter hybrids.

==> Figures/MATLAB/abs2.m <==
function abs2x = abs2(x)

% Calculates square absolute of complex value x.

abs2x = real(x).^2 + imag(x).^2;

end

==> Figures/MATLAB/dispersion_chi_B.m <==
function dispersion_chi_B

g_v = [.1, .3, .45, .5];
LS_v = {'-', ':', '-.', '--'};
linewidth = 1.5;
rgb_v = {[0, 128, 255]/255, [239, 69, 74]/255, [191, 191, 0]/255, [0, 0, 0]};

fontsize = 16;
fontname = 'Arial';
figure('Units', 'centimeters', 'Position', [0 0 8 12]);

n_w = 1001;
w_v = linspace(0, 2, n_w);
str_legend = {};

for ii=1:length(g_v)
    g = g_v(ii);
    str_legend{ii} = ['g/\omega_0 = ', num2str(g)];

    % k1_w = w_v .* sqrt(1 + 4*g^2 ./ (1 - w_v.^2) );
    k_w = w_v .* sqrt( 1 ./ (1 - 4*g^2 ./ (1 - w_v.^2) ) );

    k_w(abs(imag(k_w)) > 1e-8) = NaN;
    plot(k_w, w_v, 'LineStyle', LS_v{ii}, 'LineWidth', linewidth, 'Color', rgb_v{ii});
    hold on;
end

plot([0, 2], [0, 0], 'LineStyle', LS_v{4}, 'LineWidth', linewidth, 'Color', rgb_v{4})
hold off;

xlim([0, 2]);

% legend(str_legend);

set(gca, 'YTick', 0:0.5:2);
set(gca, 'FontSize', fontsize);
set(gca, 'FontName', fontname);

end

==> Figures/MATLAB/dispersion_chi_H.m <==
function dispersion_chi_H

g_v = [.1, .3, .45, .5];
LS_v = {'-', ':', '-.', '--'};
linewidth = 1.5;
rgb_v = {[0, 128, 255]/255, [239, 69, 74]/255, [191, 191, 0]/255, [0, 0, 0]};

fontsize = 16;
fontname = 'Arial';
figure('Units', 'centimeters', 'Position', [0 0 8 12]);

n_w = 1001;
w_v = linspace(0, 2, n_w);
str_legend = {};

for ii=1:length(g_v)
    g = g_v(ii);
    str_legend{ii} = ['g/\omega_0 = ', num2str(g)];

    k_w = w_v .* sqrt(1 + 4*g^2 ./ (1 - w_v.^2) );
    % k_w = w_v .* sqrt( 1 ./ (1 - 4*g^2 ./ (1 - w_v.^2) ) );

    k_w(abs(imag(k_w)) > 1e-8) = NaN;
    % index = max(find(isnan(k_w)));
    index = find(isnan(k_w), 1, 'last');
    k_w(index) = 0;

    plot(k_w, w_v, 'LineStyle', LS_v{ii}, 'LineWidth', linewidth, 'Color', rgb_v{ii});
    hold on;
end

% plot([0, 2], [0, 0], 'LineStyle', LS_v{4}, 'LineWidth', linewidth, 'Color', rgb_v{4})
hold off;

xlim([0, 2]);

% legend(str_legend);

set(gca, 'YTick', 0:0.5:2);
set(gca, 'YTickLabel', []);
set(gca, 'FontSize', fontsize);
set(gca, 'FontName', fontname);

end

==> Figures/MATLAB/shift_splitting.m <==
function shift_splitting

wcav = 1;

n_geff = 21;
geff_v = linspace(0, .5, n_geff);

% LS_v = {'-', ':', '-.', '--'};
linewidth = 1.5;
% rgb_v = {[0, 128, 255]/255, [239, 69, 74]/255, [191, 191, 0]/255, [0, 0, 0]};

fontsize = 16;
fontname = 'Arial';
figure('Units', 'centimeters', 'Position', [0 0 8 12]);

n_wEPR = 501;
wEPR_v = linspace(0, 2, n_wEPR);
% str_legend = {};

% for ii=1:length(g2_v)
%     plot([-1, 1], [-1, -1], 'LineStyle', LS_v{ii}, 'LineWidth', linewidth, 'Color', rgb_v{ii})
%     hold on;
% end
% plot([0, 0], [0, 2.5], '-k');

splittingH_v = zeros(1, n_geff);
shiftH_v = zeros(1, n_geff);

splittingB_v = zeros(1, n_geff);
shiftB_v = zeros(1, n_geff);

for ii=1:length(geff_v)
    geff = geff_v(ii);

    % solve
    %
    % wcav^2 / w^2 = 1 + 1 / ( 1 - 4*(g2)^2/wcav / (wEPR - w) )
    %
    % Here, we can suppose wcav = ck

    w_v = zeros(n_wEPR, 3);
    for jj=1:n_wEPR
        wEPR = wEPR_v(jj);
        tmp = roots([1, -wEPR, -wcav^2, wcav^2*(wEPR-4*geff^2/wcav)]);
        [~, index] = sort(real(tmp));
        w_v(jj,:) = tmp(index);
    end

    shiftB_v(ii) = w_v(1,3) - wcav;
    splittingB_v(ii) = min(real(w_v(:,3)-max(0,w_v(:,2))));
    % solve
    %
    % wcav^2 / w^2 = 1 + 4*(g2)^2/wcav / (wEPR - w)
    %
    % Here, we can suppose wcav = ck

    w_v = zeros(n_wEPR, 3);
    for jj=1:n_wEPR
        wEPR = wEPR_v(jj);
        tmp = roots([1, -wEPR-4*geff^2/wcav, -wcav^2, wcav^2*wEPR]);
        [~, index] = sort(real(tmp));
        w_v(jj,:) = tmp(index);
    end

    shiftH_v(ii) = w_v(1,3) - wcav;
    splittingH_v(ii) = min(real(w_v(:,3)-max(0,w_v(:,2))));
end

plot(splittingB_v, shiftB_v, 'LineStyle', '--', 'LineWidth', linewidth);
hold on
plot(splittingH_v, shiftH_v, 'LineStyle', '-', 'LineWidth', linewidth);
hold off
% plot([0, 2], [0, 0], 'LineStyle', LS_v{4}, 'LineWidth', linewidth, 'Color', rgb_v{4})
% hold off;

% ylim([0, 2.5]);

legend('Zeeman-B', 'Zeeman-H');

% set(gca, 'XTick', -2:1:2);
% set(gca, 'YTick', 0:0.5:2.5);
% set(gca, 'YTickLabel', []);
set(gca, 'FontSize', fontsize);
set(gca, 'FontName', fontname);

end

==> Figures/MATLAB/transfer_matrix.m <==
function [M, P, Q] = transfer_matrix(n_layer, thick_v, epsilon_v, f)

% gives transfer matrix Q
%
% input
% n_layer : number of layers
% epsilon_v(1:n_layer) : relative dielectric constant
% thick_v(1:n_layer) : thickness [m] thick_v(1) and thick_v(n_layer) are not used
% f : frequency [Hz]
%
% output
% Q(1:2,1:2) = M_{n,n-1} P_{n-1} M_{n-1,n-2} ... M_{2,1} : transfer matrix
% M(1:2,1:2,1:(n_layer-1)) : M(:,:,ii) = M_{ii+1,ii}
% P(1:2,1:2,1:(n_layer-1)) : P(:,:,ii) = P_{ii}

c = 2.9979246e8; % [m/s] speed of light

omega=2*pi*f; % [Hz]

n_v = sqrt(epsilon_v); % refractive index

M = zeros(2,2,n_layer-1);
P = zeros(2,2,n_layer-1);

for ii=1:(n_layer-1)
    % M_{ii+1,ii}
    n1 = n_v(ii); % refractive index in ii
    n2 = n_v(ii+1); % refractive index in ii + 1
    M(:,:,ii) = [1+n1/n2, 1-n1/n2; 1-n1/n2, 1+n1/n2] / 2;
end

for ii=2:(n_layer-1)
    % P_{ii}
    P(:,:,ii) ...
        = [exp(1i*(omega/c)*n_v(ii)*thick_v(ii)), 0; ...
        0, exp(-1i*(omega/c)*n_v(ii)*thick_v(ii))];
end

Q = M(:,:,1);
for ii=2:(n_layer-1)
    % M_{ii+1,ii} * P_{ii} * Q
    Q = M(:,:,ii) * P(:,:,ii) * Q;
end

return

end

==> Figures/MATLAB/w_HDC_circ_chi_B.m <==
function w_HDC_circ_chi_B

wcav = 1;

geff_v = [.1, .3, .45, .5];
% g_v = [.1];
LS_v = {'-', ':', '-.', '--'};
linewidth = 1.5;
rgb_v = {[0, 128, 255]/255, [239, 69, 74]/255, [191, 191, 0]/255, [0, 0, 0]};

fontsize = 16;
fontname = 'Arial';
figure('Units', 'centimeters', 'Position', [0 0 8 12]);

n_wEPR = 1001;
wEPR_v = linspace(-2, 2, n_wEPR);
% str_legend = {};

for ii=1:length(geff_v)
    plot([-1, 1], [-1, -1], 'LineStyle', LS_v{ii}, 'LineWidth', linewidth, 'Color', rgb_v{ii})
    hold on;
end
plot([0, 0], [0, 2.5], '-k');

% splitting_v = zeros(1,length(g2_v));
% shift0_v = zeros(1,length(g2_v));

for ii=1:length(geff_v)
    geff = geff_v(ii);
    % str_legend{ii} = ['g/\omega_{cav} = ', num2str(g2), ' \times (\omega_{EPR}/\omega_{cav})^{1/2}'];
    % str_legend{ii} = ['g^{\prime}/\omega_{cav} = ', num2str(g2)];

    % solve
    %
    % wcav^2 / w^2 = 1 / ( 1 - 4*(g2)^2/wcav / (wEPR - w) )
    %
    % Here, we can suppose wcav = vk

    w_v = zeros(n_wEPR, 3);
    for jj=1:n_wEPR
        wEPR = wEPR_v(jj);
        tmp = roots([1, -wEPR, -wcav^2, wcav^2*(wEPR-4*geff^2/wcav)]);
        [~, index] = sort(real(tmp));
        w_v(jj,:) = tmp(index);
    end

    % shift0_v(ii) = w_v((n_wEPR+1)/2,3) - wcav;
    % splitting_v(ii) = min(real(w_v(:,3)-max(0,w_v(:,2))));

    plot(wEPR_v, w_v/wcav, 'LineStyle', LS_v{ii}, 'LineWidth', linewidth, 'Color', rgb_v{ii});
    hold on;
end

% plot([0, 2], [0, 0], 'LineStyle', LS_v{4}, 'LineWidth', linewidth, 'Color', rgb_v{4})
hold off;

ylim([0, 2.5]);

% legend(str_legend);

set(gca, 'XTick', -2:1:2);
set(gca, 'YTick', 0:0.5:2.5);
% set(gca, 'YTickLabel', []);
set(gca, 'FontSize', fontsize);
set(gca, 'FontName', fontname);

% figure
% plot(splitting_v, shift0_v, 'x-');
end

==> Figures/MATLAB/w_HDC_circ_chi_H.m <==
function w_HDC_circ_chi_H

wcav = 1;

geff_v = [.1, .3, .45, .5];
% g_v = [.1];
LS_v = {'-', ':', '-.', '--'};
linewidth = 1.5;
rgb_v = {[0, 128, 255]/255, [239, 69, 74]/255, [191, 191, 0]/255, [0, 0, 0]};

fontsize = 16;
fontname = 'Arial';
figure('Units', 'centimeters', 'Position', [0 0 8 12]);

n_wEPR = 1001;
wEPR_v = linspace(-2, 2, n_wEPR);
% str_legend = {};

for ii=1:length(geff_v)
    plot([-1, 1], [-1, -1], 'LineStyle', LS_v{ii}, 'LineWidth', linewidth, 'Color', rgb_v{ii})
    hold on;
end
plot([0, 0], [0, 2.5], '-k');

% splitting_v = zeros(1,length(g2_v));
% shift0_v = zeros(1,length(g2_v));

for ii=1:length(geff_v)
    geff = geff_v(ii);
    % str_legend{ii} = ['g/\omega_{cav} = ', num2str(g2), ' \times (\omega_{EPR}/\omega_{cav})^{1/2}'];
    % str_legend{ii} = ['g^{\prime}/\omega_{cav} = ', num2str(g2)];

    % solve
    %
    % wcav^2 / w^2 = 1 + 4*(g2)^2/wcav / (wEPR - w)
    %
    % Here, we can suppose wcav = vk

    w_v = zeros(n_wEPR, 3);
    for jj=1:n_wEPR
        wEPR = wEPR_v(jj);
        tmp = roots([1, -wEPR-4*geff^2/wcav, -wcav^2, wcav^2*wEPR]);
        [~, index] = sort(real(tmp));
        w_v(jj,:) = tmp(index);
    end

    % shift0_v(ii) = w_v((n_wEPR+1)/2,3) - wcav;
    % splitting_v(ii) = min(real(w_v(:,3)-max(0,w_v(:,2))));

    plot(wEPR_v, w_v/wcav, 'LineStyle', LS_v{ii}, 'LineWidth', linewidth, 'Color', rgb_v{ii});
    hold on;
end

% plot([0, 2], [0, 0], 'LineStyle', LS_v{4}, 'LineWidth', linewidth, 'Color', rgb_v{4})
hold off;

ylim([0, 2.5]);

% legend(str_legend);

set(gca, 'XTick', -2:1:2);
set(gca, 'YTick', 0:0.5:2.5);
set(gca, 'YTickLabel', []);
set(gca, 'FontSize', fontsize);
set(gca, 'FontName', fontname);

% figure
% plot(splitting_v, shift0_v, 'x-');
end
